EPL: Empirical Prototype Learning for Deep Face Recognition

Prototype learning is widely used in face recognition, which takes the row vectors of coefficient matrix in the last linear layer of the feature extraction model as the prototypes for each class. When the prototypes are updated using the facial sample feature gradients in the model training, they are prone to being pulled away from the class center by the hard samples, resulting in decreased overall model performance. In this paper, we explicitly define prototypes as the expectations of sample features in each class and design the empirical prototypes using the existing samples in the dataset. We then devise a strategy to adaptively update these empirical prototypes during the model training based on the similarity between the sample features and the empirical prototypes. Furthermore, we propose an empirical prototype learning (EPL) method, which utilizes an adaptive margin parameter with respect to sample features. EPL assigns larger margins to the normal samples and smaller margins to the hard samples, allowing the learned empirical prototypes to better reflect the class center dominated by the normal samples and finally pull the hard samples towards the empirical prototypes through the learning. The extensive experiments on MFR, IJB-C, LFW, CFP-FP, AgeDB, and MegaFace demonstrate the effectiveness of EPL. Our code is available at $\href{https://github.com/WakingHours-GitHub/EPL}{https://github.com/WakingHours-GitHub/EPL}$.

==> spider_google_scholar/main.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import requests\n",
    "from lxml import etree\n",
    "import re\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['data-ttl=\"Killing Two Birds With One Stone: Effi - Google 学术搜索\" data-lph=\"\" data-sva=\"/citations?hl=zh-CN&amp', 'oe=GB&amp', 'xsrf=&amp', 'continue=/scholar%3Fq%3DKilling%2BTwo%2BBirds%2BWith%2BOne%2BStone:%2BEffi%26hl%3Dzh-CN%26oe%3DGB%26as_sdt%3D0,5%26as_vis%3D1&amp', 'citilm=1&amp', 'update_op=library_add&amp', 'info={id}&amp', 'ei=lDZHZuK6FcWC6rQPnrSa-A4&amp', 'json=\" data-sval=\"/citations?hl=zh-CN&amp', 'oe=GB&amp', 'xsrf=&amp', 'continue=/scholar%3Fq%3DKilling%2BTwo%2BBirds%2BWith%2BOne%2BStone:%2BEffi%26hl%3Dzh-CN%26oe%3DGB%26as_sdt%3D0,5%26as_vis%3D1%26scisig%3DlDZHZuK6FcWC6rQPnrSa-A4%26dts%3D%7Bid%7D&amp', 'citilm=1&amp', 'update_op=library_add&amp', 'info={id}&amp', 'ei=AFWwaeYAAAAAZkc47MdaIHkysRu9OcNHnp7x_t0&amp', 'view_op=list_article_labels\" data-tra=\"/citations?hl=zh-CN&amp', 'oe=GB&amp', 'xsrf=&amp', 'continue=/scholar%3Fq%3DKilling%2BTwo%2BBirds%2BWith%2BOne%2BStone:%2BEffi%26hl%3Dzh-CN%26oe%3DGB%26as_sdt%3D0,5%26as_vis%3D1&amp', 'citilm=1&amp', 'json=&amp', 'update_op=trash_citations&amp', 's={id}\" data-via=\"/citations?view_op=view_citation&amp', 'continue=/scholar%3Fq%3DKilling%2BTwo%2BBirds%2BWith%2BOne%2BStone:%2BEffi%26hl%3Dzh-CN%26oe%3DGB%26as_sdt%3D0,5%26as_vis%3D1&amp', 'citilm=1&amp', 'citation_for_view={id}&amp', 'hl=zh-CN&amp', 'oe=GB&amp', 'oi=saved\" data-lsl=\"\" data-lpu=\"\" data-lsm=\"已保存到&lt', 'a href=&quot', '/scholar?scilib=1&amp', 'amp', 'scioq=Killing+Two+Birds+With+One+Stone:+Effi&amp', 'amp', 'hl=zh-CN&amp', 'amp', 'oe=GB&amp', 'amp', 'as_sdt=0,5&quot', '&gt', '您的图书馆&lt', '/a&gt', '。\" data-ahq=\"Killing Two Birds With One Stone: Effi\" data-gsb=\"\" data-gsr=\"\" data-rfr=\"/scholar?q=related:{id}:scholar.google.com/&amp', 'output=rfrra&amp', 'scioq=Killing%2BTwo%2BBirds%2BWith%2BOne%2BStone:%2BEffi&amp', 'ei=lDZHZuK6FcWC6rQPnrSa-A4&amp', 'hl=zh-CN&amp', 'oe=GB\" data-usv=\"\" data-fmat=\"\"']\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "['ei=lDZHZuK6FcWC6rQPnrSa-A4&amp',\n",
       " 'ei=AFWwaeYAAAAAZkc47MdaIHkysRu9OcNHnp7x_t0&amp',\n",
       " 'ei=lDZHZuK6FcWC6rQPnrSa-A4&amp']"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "q = \"Killing Two Birds With One Stone: Effi\"\n",
    "\n",
    "url = f\"https://scholar.google.com/scholar?hl=zh-CN&as_sdt=0%2C5&as_vis=1&q={q}\"\n",
    "\n",
    "\n",
    "compile_txt = '<div id=\"gs_res_glb\" style=\"display:none\"(?P<content>.*?)></div>'\n",
    "\n",
    "comple_id = re.compile(compile_txt)\n",
    "\n",
    "resp = requests.get(url)\n",
    "\n",
    "content = comple_id.findall(resp.text)[0].strip()\n",
    "print(content.split(\";\"))\n",
    "id = [ele for ele in content.split(';') if \"ei\" in ele ]\n",
    "\n",
    "id\n",
    "AFWwaeYAAAAAZkc49lV4eiT5D8m4QzyPz4rugOA\n",
    "AFWwaeYAAAAAZkc47MdaIHkysRu9OcNHnp7x_t0&amp\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

